SysMoBench: Evaluating AI on Formally Modeling Complex Real-World Systems

Formal models are essential to specifying large, complex computer systems and verifying their correctness, but are notoriously expensive to write and maintain. Recent advances in generative AI show promise in generating certain forms of specifications. However, existing work mostly targets small code, not complete systems. It is unclear whether AI can deal with realistic system artifacts, as this requires abstracting their complex behavioral properties into formal models. We present SysMoBench, a benchmark that evaluates AI's ability to formally model large, complex systems. We focus on concurrent and distributed systems, which are keystones of today's critical computing infrastructures, encompassing operating systems and cloud infrastructure. We use TLA+, the de facto specification language for concurrent and distributed systems, though the benchmark can be extended to other specification languages. We address the primary challenge of evaluating AI-generated models by automating metrics like syntactic and runtime correctness, conformance to system code, and invariant correctness. SysMoBench currently includes eleven diverse system artifacts: the Raft implementation of Etcd and Redis, the leader election of ZooKeeper, the Spinlock, Mutex, and Ringbuffer in Asterinas OS, etc., with more being added. SysMoBench enables us to understand the capabilities and limitations of today's LLMs and agents, putting tools in this area on a firm footing and opening up promising new research directions.

==> code/pluscal2minted.py <==
#!/usr/bin/python3

import sys, re

keywords = [
    "CONSTANTS",
    "VARIABLES",
    "algorithm",
    "variables",
    "procedure",
    "await",
    "return",
    "fair",
    "process",
    "procedure",
    "skip",
    "while",
    "call",
    "variable",
    "TRUE",
    "FALSE",
    "self",  # should "self" be a keyword?
    "macro",
    "IF",
    "THEN",
    "ELSE",
    "UNCHANGED",
    "EXCEPT",
    "DOMAIN",
    "MODULE",
    "EXTENDS",
    "LET",
    "INVARIANT",
    "IN",
    "CASE",
    "ENABLED",
    "SPECIFICATION",
]

module_pat = re.compile(r'([ ]*)([-]+)([ ]*MODULE[ ]*)([^ -]+)([ ]*)([-]+)([ ]*)')
module_rep = r'\1%\\PYG{o}{\2}%\3\4\5%\\PYG{o}{\6}%\7'

quote_pat = re.compile(r'"(.*?)"')
quote_rep = r'%\\PYG{l+s}{"\1"}%'

assign_pat = re.compile(r'^([ ]*[^ ]+[ ]*)(:=)([ ]*.+;)')
assign_rep = r'\1%\\PYG{o}{\2}%\3'

disjunction_pat = re.compile(r'/\\')
disjunction_rep = r'%\\PYG{o}{/\\symbol{92}}%'

conjunction_pat = re.compile(r'\\/')
conjunction_rep = r'%\\PYG{o}{\\symbol{92}/}%'

other_backlash_symbol_pat = re.compile(r'\\(A|AA|E|EE|X|asymp|bigcirc|bullet|cap|cdot|circ|div|doteq|equiv|geq|in|land|leq|lnot|neg|notin|odot|ominus|oplus|oslash|prec|preceq|propto|sim|simeq|sqcap|sqcup|sqsubset|sqsubseteq|sqsupset|sqsupseteq|star|subset|subseteq|succ|succeq|supset|supseteq|times|union|cup|uplus|wr|approx|gg|ll|lor|[ ])')
other_backlash_symbol_rep = r'%\\PYG{o}{\\symbol{92}\1}%'

other_symbols_pat = re.compile(r'(==|=|/=|~>|\|->|<-|->|<|>|!\[|\[|\])')
other_symbols_rep = r'%\\PYG{o}{\1}%'

sharp_symbol_pat = re.compile(r'#')
sharp_symbol_rep = r'%\\PYG{o}{\\#}%'

curly_symbol_pat = re.compile(r'(\{|\})')
curly_symbol_rep = r'%\\PYG{o}{\\\1}%'

prime_pat = re.compile(r"([0-9A-Za-z])'")
prime_rep = r"\1%\\PYG{o}{'}%"

double_dot_pat = re.compile(r"([0-9A-Za-z])\.\.([0-9A-Za-z])")
double_dot_rep = r"\1%\\PYG{o}{..}%\2"

# proc_name_pat = re.compile(r'^([ ]*)(procedure|call)[ ]+([a-zA-Z0-9_]+)\(\)')
# proc_name_rep = r'\1\2 %\\PYG{n+nf}{\3}%()'

proc_name_pat = re.compile(r'([a-zA-Z0-9_]+)\(')
proc_name_rep = r'%\\PYG{n+nf}{\1}%('

keywords_pat = re.compile(r'([ -]?)(' + '|'.join(keywords) + r')([ ;]?)')
keywords_rep = r'\1%\\PYG{k}{\2}%\3'

label_pat = re.compile(r'^([ ]*)([a-zA-Z0-9_]+)(:[ ]*)')
label_rep = r'\1%\\PYG{n+nl}{\2}%\3'

goto_label_pat = re.compile(r'^([ ]*goto[ ]+)([a-zA-Z0-9_]+)(;[ ]*)')
goto_label_rep = r'\1%\\PYG{n+nl}{\2}%\3'

# dummy multi-line comments
multi_line_comment_pat = re.compile(r'(\(\*|\*\))')
multi_line_comment_rep = r'%\\PYG{c+c1}{\1}%'

single_line_comment_pat = re.compile(r'\\(\*.*$)')
single_line_comment_rep = r'%\\PYG{c+c1}{\\symbol{92}\1}%'

re_dict = (
    (curly_symbol_pat, curly_symbol_rep),
    (other_symbols_pat,other_symbols_rep),
    (module_pat, module_rep),
    (quote_pat, quote_rep),
    (assign_pat, assign_rep),
    (conjunction_pat, conjunction_rep),
    (disjunction_pat, disjunction_rep),
    (other_backlash_symbol_pat, other_backlash_symbol_rep),
    (sharp_symbol_pat, sharp_symbol_rep),
    (prime_pat, prime_rep),
    (double_dot_pat, double_dot_rep),
    (proc_name_pat, proc_name_rep),
    (keywords_pat, keywords_rep),
    (label_pat, label_rep),
    (goto_label_pat, goto_label_rep),
    (multi_line_comment_pat, multi_line_comment_rep),
    # (single_line_comment_pat, single_line_comment_rep)
)

escape_pat = re.compile(r'%(.*?)%')

def escape_underscore_rep(match):
    content = match.group(1)
    escaped_content = content.replace("_", r"\_")
    return f"%{escaped_content}%"

def escape_backslash_outside_pat(line):
    blocks = []
    def placeholder_replacement(match):
        blocks.append(match.group(0))
        return f"__PLACEHOLDER_{len(blocks) - 1}__"
    line = escape_pat.sub(placeholder_replacement, line)
    line = line.replace("\\", r"%\symbol{92}%")
    for i, block in enumerate(blocks):
        line = line.replace(f"__PLACEHOLDER_{i}__", block)
    return line

print(r"\begin{minted}[escapeinside=\%\%,breaklines,breakanywhere,breakautoindent]{text}")

for line in sys.stdin:
    line = line.rstrip()
    comment = ''
    if r'\*' in line:
        pos = line.find(r'\*')
        comment = line[pos:]
        line = line[:pos]
        comment = single_line_comment_pat.sub(single_line_comment_rep, comment)
    for pat, rep in re_dict:
        line = pat.sub(rep, line)
    line = line + comment
    line = escape_pat.sub(escape_underscore_rep, line)
    line = escape_backslash_outside_pat(line)
    print(line)

print(r"\end{minted}")


==> code/prompt2tex.py <==
#!/usr/bin/python3

import sys
import re
import os
import glob

def escape_latex_text(text):
    """
    Escape LaTeX special characters in plain text and convert Unicode math symbols
    """
    # Dictionary of Unicode math symbols to LaTeX commands
    math_symbols = {
        '∀': r'$\forall$',
        '∃': r'$\exists$',
        '∈': r'$\in$',
        '∉': r'$\notin$',
        '⊆': r'$\subseteq$',
        '⊇': r'$\supseteq$',
        '⊂': r'$\subset$',
        '⊃': r'$\supset$',
        '∪': r'$\cup$',
        '∩': r'$\cap$',
        '∧': r'$\land$',
        '∨': r'$\lor$',
        '¬': r'$\lnot$',
        '→': r'$\rightarrow$',
        '←': r'$\leftarrow$',
        '↔': r'$\leftrightarrow$',
        '⇒': r'$\Rightarrow$',
        '⇐': r'$\Leftarrow$',
        '⇔': r'$\Leftrightarrow$',
        '≤': r'$\leq$',
        '≥': r'$\geq$',
        '≠': r'$\neq$',
        '≈': r'$\approx$',
        '≡': r'$\equiv$',
        '∅': r'$\emptyset$',
        '∞': r'$\infty$',
        '±': r'$\pm$',
        '×': r'$\times$',
        '÷': r'$\div$',
        '∘': r'$\circ$',
        '∙': r'$\bullet$',
        '∗': r'$\ast$',
        '∶': r'$:$',
        '⋅': r'$\cdot$',
        '⊕': r'$\oplus$',
        '⊗': r'$\otimes$',
        '⊥': r'$\perp$',
        '⊤': r'$\top$',
        '⊢': r'$\vdash$',
        '⊨': r'$\models$',
        '□': r'$\square$',
        '◇': r'$\diamond$',
        '△': r'$\triangle$',
        '▽': r'$\nabla$',
        '∂': r'$\partial$',
        '∫': r'$\int$',
        '∑': r'$\sum$',
        '∏': r'$\prod$',
        '√': r'$\sqrt{}$',
        'α': r'$\alpha$',
        'β': r'$\beta$',
        'γ': r'$\gamma$',
        'δ': r'$\delta$',
        'ε': r'$\epsilon$',
        'ζ': r'$\zeta$',
        'η': r'$\eta$',
        'θ': r'$\theta$',
        'λ': r'$\lambda$',
        'μ': r'$\mu$',
        'π': r'$\pi$',
        'ρ': r'$\rho$',
        'σ': r'$\sigma$',
        'τ': r'$\tau$',
        'φ': r'$\phi$',
        'χ': r'$\chi$',
        'ψ': r'$\psi$',
        'ω': r'$\omega$',
        'Γ': r'$\Gamma$',
        'Δ': r'$\Delta$',
        'Θ': r'$\Theta$',
        'Λ': r'$\Lambda$',
        'Π': r'$\Pi$',
        'Σ': r'$\Sigma$',
        'Φ': r'$\Phi$',
        'Ψ': r'$\Psi$',
        'Ω': r'$\Omega$',
    }

    # Dictionary of characters that need escaping in LaTeX
    latex_special_chars = {
        '{': r'MYPLACEHOLDERABCDEFGH{',
        '}': r'MYPLACEHOLDERABCDEFGH}',
        '`': r'MYPLACEHOLDERABCDEFGHtextasciigrave{}',
        '\\': r'\symbol{92}',
        '-': r'\symbol{45}',
        # '"': r'\symbol{34}',
        # "'": r'\symbol{39}',
        '$': r'\$',
        '&': r'\&',
        '%': r'\%',
        '#': r'\#',
        '^': r'\textasciicircum{}',
        '_': r'\_',
        '~': r'\textasciitilde{}',
        '<': r'\textless{}',
        '>': r'\textgreater{}',
        # "'": r'\textquotesingle{}',
        # '"': r'\textquotedbl{}',
    }

    # First replace LaTeX special characters
    for char, replacement in latex_special_chars.items():
        text = text.replace(char, replacement)

    # Then replace math symbols (after special chars are escaped)
    for symbol, replacement in math_symbols.items():
        text = text.replace(symbol, replacement)

    return text

def process_prompt_file(input_file, output_file):
    """
    Process a prompt.txt file and convert it to LaTeX format
    """
    try:
        with open(input_file, 'r', encoding='utf-8') as f:
            content = f.read()

        # Split content into lines
        lines = content.splitlines()

        # Process each line
        processed_lines = []
        for line in lines:
            # Escape LaTeX special characters
            escaped_line = escape_latex_text(line)
            processed_lines.append(escaped_line)

        # Join lines with LaTeX line breaks
        latex_content = ' \\\\\n'.join(processed_lines)
        # print(latex_content)
        # print("MYPLACEHOLDERABCDEFGH" in latex_content)
        latex_content = latex_content.replace("MYPLACEHOLDERABCDEFGH", "\\")
        latex_content = latex_content.replace("\nBEGININSTANTIATEDPROMPTCOLORPLACEHOLDER \\\\\n", '\n\\promptgreen{}')
        latex_content = latex_content.replace("\nENDINSTANTIATEDPROMPTCOLORPLACEHOLDER \\\\\n", '\n\\bla{}')
        latex_content = latex_content.replace("BEGININSTANTIATEDPROMPTCOLORPLACEHOLDER", '\\promptgreen{}')
        latex_content = latex_content.replace("ENDINSTANTIATEDPROMPTCOLORPLACEHOLDER", '\\bla{}')

        # Write to output file
        with open(output_file, 'w', encoding='utf-8') as f:
            f.write(latex_content)

        print(f"Successfully processed {input_file} -> {output_file}")

    except Exception as e:
        print(f"Error processing {input_file}: {e}", file=sys.stderr)
        return False

    return True

def main():
    # Get current directory
    current_dir = os.getcwd()

    # Find all *prompt.txt files in current directory
    prompt_files = glob.glob('*prompt.txt')

    if not prompt_files:
        print("No *prompt.txt files found in current directory")
        return

    print(f"Found {len(prompt_files)} prompt file(s):")
    for file in prompt_files:
        print(f"  - {file}")

    # Process each prompt file
    for prompt_file in prompt_files:
        # Generate output filename by replacing .txt with .tex
        output_file = prompt_file.replace('.txt', '.tex')

        print(f"\nProcessing {prompt_file}...")
        success = process_prompt_file(prompt_file, output_file)

        if success:
            print(f"✓ Generated {output_file}")
        else:
            print(f"✗ Failed to process {prompt_file}")

if __name__ == "__main__":
    main()

==> mkabstract.py <==
#!/usr/bin/env python3

import os
import sys
import re
import textwrap

if len(sys.argv) != 3:
    print("[usage] %s [p.tex] [abstract.tex]" % sys.argv[0])
    exit(0)

pn_main = sys.argv[1]
pn_abst = sys.argv[2]

def uppercase_cond(value):
    if value[0].islower():
        return value
    upcond = True
    for i in range(1,len(value)):
        if value[i].isupper():
            upcond = False
            break
    if upcond:
        return value.upper()
    else:
        return value

def get_keywords(tex):
    rtn = {}
    # print(tex)
    tok = re.findall(r"\\newcommand{\\([^}]+)}{(.*)}", tex)
    for (k, v) in tok:
        # print(k, v)
        # clean up v
        v = v.replace("\\mbox{", "")
        v = v.replace("\\textsc{", "")
        v = v.replace("\\textit{", "")
        v = v.replace("\\cc{", "")
        v = v.replace("\\xspace", "")
        v = v.replace("}", "")
        v = v.replace("{", "")
        v = v.replace("\\", "")
        v = v.replace("TLA$^+$", "TLA+")
        if k == "sys":
            rtn[k] = uppercase_cond(v)
        else:
            # print("kv: ", k, v)
            rtn[k] = v
    return rtn

def get_keywords_inclusive(entry):
    # collect first-level include
    targets = [entry]
    for l in open(entry):
        if "\\include" in l or "\\input" in l:
            l = l.replace("\\include", "").replace("\\input", "")
            l = l.replace("{", "")
            l = l.replace("}", "")
            l = l.strip()
            # print(l)
            targets.append(l)

    rtn = {}
    # print(targets)
    for f in targets:
        for ext in ["", ".tex"]:
            f = f + ext
            if os.path.exists(f):
                rtn.update(get_keywords(open(f, encoding='utf-8').read()))
    return rtn

kw = get_keywords_inclusive(pn_main)

abstract = []
for l in open(pn_abst):
    l = l.strip()
    if l.startswith("%"):
        continue
    if l.endswith("%"):
        l = l[:-1]

    if "{abstract}" in l:
        continue

    for k in sorted(kw.keys(), reverse=True):
        l = l.replace("\\%s" % k, kw[k])

    l = l.replace("\\%", "%")
    l = l.replace("\\emph{", "")
    l = l.replace("\\cc{", "")
    l = l.replace("{", "")
    l = l.replace("}", "")
    l = l.replace("~", " ")
    l = l.replace("\\,", " ")
    l = l.replace("\\X", "x")
    l = l.replace("\\&", "&")
    l = l.replace("\\@", "")
    l = l.replace("\\$", "$")
    l = l.replace("---", " -- ")
    l = l.replace("--", "-")
    l = l.replace("``", "'")
    l = l.replace("''", "'")
    l = l.replace("\\ie", "i.e.")
    l = l.replace("\\eg", "e.g.")
    l = l.replace("\\etal", " et al.")
    l = l.replace("\\Bs", " B/s")
    l = l.replace("\\KBs", " KB/s")
    l = l.replace("\\MBs", " MB/s")
    l = l.replace("\\GBs", " GB/s")
    l = l.replace("\\KB", " KB")
    l = l.replace("\\MB", " MB")
    l = l.replace("\\GB", " GB")
    l = l.replace("\\TB", " TB")
    l = l.replace("\\B", " B")
    l = l.replace("\\K", " K")
    l = l.replace("\\M", " M")
    l = l.replace("\\T", " T")
    l = l.replace("\\it ", "")
    l = l.replace("\\", "")

    if "\\" in l:
        print("WARN: unresolved char in", file=sys.stderr)
        print(" > %s" % l, file=sys.stderr)

    abstract.append(l)

print(" ".join(abstract).strip())

